Effortless Data Exploration with zenvisage: An Expressive and Interactive Visual Analytics System

Data visualization is by far the most commonly used mechanism to explore data, especially by novice data analysts and data scientists. And yet, current visual analytics tools are rather limited in their ability to guide data scientists to interesting or desired visualizations: the process of visual data exploration remains cumbersome and time-consuming. We propose zenvisage, a platform for effortlessly visualizing interesting patterns, trends, or insights from large datasets. We describe zenvisage's general purpose visual query language, ZQL ("zee-quel") for specifying the desired visual trend, pattern, or insight - ZQL draws from use-cases in a variety of domains, including biology, mechanical engineering, climate science, and commerce. We formalize the expressiveness of ZQL via a visual exploration algebra, and demonstrate that ZQL is at least as expressive as that algebra. While analysts are free to use ZQL directly, we also expose ZQL via a visual specification interface that we describe in this paper. We then describe our architecture and optimizations, preliminary experiments in supporting and optimizing for ZQL queries in our initial zenvisage prototype, and a user study to evaluate whether data scientists are able to effectively use zenvisage for real applications.

==> docs copy/scripts-new/errorvstime.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
# the width of the bars

xnaive=[103.3333333,90,91.66666667,60,66.66666667,60,68.33333333, 83.33333333,80,63.33333333,55,73.33333333]
xcql=[263.3333333,125,133.3333333,83.33333333,101.6666667,86.66666667,111.6666667,116.6666667,88.33333333,63.33333333,81.66666667,133.3333333]
xbaseline=[165,255,127.5,172.5,157.5,97.5,240,135,157.5,127.5,240,195]
ynaive=[94.44444444,94.4,91.06666667,91.06666667,91.06666667, 77.73333333, 84.4,82.13333333, 79.93333333,84.4,68.8,84.4]
ycql=[99.2,79.2,99.2,99.2,94.2, 99.2,99.2,99.2,99.2,99.2,94.2,94.2]
ybaseline=[86.63333333,49.3,83.26666667,66.6,53.3,76.6,76.6,53.3,69.9,66.6,89.9,66.6]




naive=plt.scatter(xnaive,ynaive,color='g')
cql=plt.scatter(xcql,ycql,color='b')
baseline=plt.scatter(xbaseline,ybaseline,color='r')

ax.set_xlabel('time (ms)',fontsize=10)
ax.set_ylabel('accuracy%',fontsize=10)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=10)  
plt.yticks(fontsize=10)
plt.ylim(0,100)
ax.legend((naive,cql,baseline), ('zenvisage drag and drop interface','zenvisage custom query builder', 'Baseline'), loc = "lower right",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(4,2)
plt.savefig("../figs/accuracyvstime.pdf",bbox_inches='tight')
plt.show()


==> docs copy/scripts-new/optimisation11.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [245, 39, 21]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)



ax = fig.add_subplot(122)
values = [40,2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2]), ('NoOpT','Intra-Line','Inter-Task'),'upper right',prop={'size':10})
plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("opt_real1.pdf",bbox_inches='tight')


plt.show()

==> docs copy/scripts-new/optimisation12.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [220, 28, 14,10]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)





ax = fig.add_subplot(122)
values = [48, 4, 2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2],rects1[3]), ('NoOpT','Intra-Line','Intra-Task','Inter-Task'),'upper right',prop={'size':10})

plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)


plt.savefig("opt_real2.pdf",bbox_inches='tight')

plt.show()

==> docs copy/scripts-new/optimisation21.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [310,49,35]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)




ax = fig.add_subplot(122)
values = [50,3,1]

ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2]), ('NoOpT','Intra-Line','Inter-Task'),'upper right',prop={'size':10})
plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("opt_syn1.pdf",bbox_inches='tight')



plt.show()

==> docs copy/scripts-new/optimisation22.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [220,28,14,10]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)







ax = fig.add_subplot(122)
values = [42,4,2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2],rects1[3]), ('NoOpT','Intra-Line','Intra-Task','Inter-Task'),'upper right',prop={'size':10})

plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)


plt.savefig("opt_syn2.pdf",bbox_inches='tight')



plt.show()

==> docs copy/scripts-new/optreal20m.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
noopt = [17.4,11.5,17.6]
parallel = [10.3,8.5,11.5]
speculate =[7.1,6.9,8.5]
smartfuse =[5.4,5.5,6.2]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])

rects1 = ax.bar(ind,noopt , width, color='red',align='center')
rects2 = ax.bar(ind+width,parallel, width, color='yellow',align='center')
rects3 = ax.bar(ind+2*width,speculate, width, color='b',align='center')
rects4 = ax.bar(ind+3*width,smartfuse, width, color='green',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=13)
ax.set_xlabel(' Queries',fontsize=13)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=13)  
plt.yticks(fontsize=13)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('Q1','Q2','Q3' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0]), ('no-opt', 'parallel','speculate','smartfuse'), loc = "upper center",prop={'size':11} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optreal20m.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/optreal20mbreakdown.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
smartfuse =[5.1,5.3,5.8]
computation =[.150,.100,.360]

#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])

rects1 = ax.bar(ind,smartfuse , width, color='orange',align='center')
rects2 = ax.bar(ind+width,computation, width, color='violet',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=12)
ax.set_xlabel('Queries',fontsize=12)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=11)  
plt.yticks(fontsize=11)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('Q1','Q2','Q3' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0]), ('data retreivel', 'processing'), loc = "upper left",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optreal20mbreakdown.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/optrealvaryingsizecol.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
singlegby = [0.05,0.3,3.4]
query1 =[0.5,0.8,6.2]
query2 =[0.5,1,6.2]
query3 =[0.6,1.2,8.3]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])

rects1 = ax.bar(ind,singlegby , width, color='red',align='center')
rects2 = ax.bar(ind+width,query1, width, color='yellow',align='center')
rects3 = ax.bar(ind+2*width,query2, width, color='b',align='center')
rects4 = ax.bar(ind+3*width,query3, width, color='green',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('#rows',fontsize=14)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('2M','20M','120M' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0]), ('singlegby', 'query1','query2','query3'), loc = "upper left",prop={'size':11} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optrealcoldataset.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/optrealvaryingsizerow.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
singlegby = [0.9,4.2,150]
query1 =[1.2,5.4,162]
query2 =[1.3,5.5,180]
query3 =[1.7,6.2,190]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])

rects1 = ax.bar(ind,singlegby , width, color='red',align='center')
rects2 = ax.bar(ind+width,query1, width, color='yellow',align='center')
rects3 = ax.bar(ind+2*width,query2, width, color='b',align='center')
rects4 = ax.bar(ind+3*width,query3, width, color='green',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('#rows',fontsize=14)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('2M','20M','120M' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0]), ('singlegby', 'query1','query2','query3'), loc = "upper left",prop={'size':12} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optrealrowdataset.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/optsyninmemvspushdown.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 4
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
zql = [3.247,3.807,5.305,5.889]
sql =[3.562,4.009,5.368,6.153]



#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['10','100','1000','10000']
#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, zql, color='g',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, sql, color='r', lw=2, marker='x',mec='black', markevery=1,ms=5)


#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=12)
ax.set_xlabel('#visualizations',fontsize=12)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=11)  
plt.yticks(fontsize=11)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('10','100','1000','10000' ) )
ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects2[0],rects1[0], ), ('sql','zql'), loc = "upper left",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynzqlvsql.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/optsyninmemvspushdown2.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 4
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
zql = [3.247,3.407,4.474,5.1,5.8]
sql =[3.312,3.524,6.368,12.8,40.3]



#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['10','50','500','1000','5000']
#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, zql, color='g',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, sql, color='r', lw=2, marker='x',mec='black', markevery=1,ms=5)


#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('#visualizations',fontsize=14)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('10','100','1000','10000' ) )
ax.set_xscale('log')
ax.set_xlim([0,2500])
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects2[0],rects1[0], ), ('sql','zql'), loc = "upper left",prop={'size':14} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynzqlvsqltwoloop.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/optsynparamchains.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 5
ind = np.arange(N)+1  # the x locations for the groups
ind

width = 0.15       # the width of the bars
noopt = [11.5,19,26,33,39]
parallel = [11.5,12.9,13.2,15.8,17.4]
speculate =[4.8,7.4,8.7,9.5,12.4]
smartfuse =[4.14,5.3,6.1,7.4,8.1]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['1','2','3','4','5']

#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, noopt, color='r',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, parallel, color='y', lw=2, marker='x',mec='black', markevery=1,ms=5)
rects3=ax.plot(index, speculate, color='b', lw=2, marker='x',mec='black', markevery=1,ms=5)
rects4=ax.plot(index, smartfuse, color='green', lw=2, marker='o',mec='black', markevery=1,ms=5)

#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('# chains of c-nodes and p-nodes',fontsize=13)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xticks(ind)
#ax.set_xticklabels( index )
#ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0]), ('no-opt','parallel','speculate','smartfuse'), loc = "upper left",prop={'size':12} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynparamchains.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/optsynparamnodes.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 7
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
noopt = [2.85,6.74,8.4,10.6,11.5,13.7,15.4]
speculate =[2.85,3.64,3.93,4.26,4.8,6.3,7.9]
smartfuse =[2.85,3.17,3.22,3.95,4.14,4.9,5.2]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['1','2','3','4','5','8','10']



#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, noopt, color='r',  lw=2, marker='s',mec='black', markevery=2,ms=5)
rects2=ax.plot(index, speculate, color='b', lw=2, marker='x',mec='black', markevery=2,ms=5)
rects3=ax.plot(index, smartfuse, color='green', lw=2, marker='o',mec='black', markevery=2,ms=5)

#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=13)
ax.set_xlabel('#c-nodes and p-nodes in one chain',fontsize=13)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
#ax.set_xticks(ind+width)
#ax.set_xticklabels( index )
#ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0]), ('no-opt, parallel','speculate','smartfuse'), loc = "upper left",prop={'size':12} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynparamnodes.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/optsynparamtaskprocessor.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
N = 4
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
singleloop = [.001,.001,.005,.010,.072]
twoloopnop  =[.002,.005,.010,.640,1.300]
twoloopop =[.002,.005,.010,.430,.700]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['10','50','500','5000','25000']
#rects1 = ax.bar(ind,singleloop , width, color='y',align='center')
#rects2 = ax.bar(ind+width,twoloopnop, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,twoloopop, width, color='g',align='center')

rects1=ax.plot(index, singleloop, color='lightblue',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects3=ax.plot(index, twoloopop, color='orange', lw=2, marker='o',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, twoloopnop, color='brown', lw=2, marker='x',mec='black', markevery=1,ms=5)

#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('#visualizations',fontsize=14)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xlim([0,25000])
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('10','50','500','5000','25000' ) )
ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0],rects3[0], rects2[0]), ('single loop process','two loops-block optimized process','two loops-no opt process'), loc = "upper left",prop={'size':12} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
ax.set_xlim([0,25000])
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynparamtp.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/optsynparamviz.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
N = 4
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
noopt = [8.45,11.64,13.56,14.15]
speculate =[3.178,4.941,6.602,7.665]
smartfuse =[2.943,4.129,5.324,7.665]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['10','100','1000','10000']
#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, noopt, color='r',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, speculate, color='b', lw=2, marker='x',mec='black', markevery=1,ms=5)
rects3=ax.plot(index, smartfuse, color='green', lw=2, marker='o',mec='black', markevery=1,ms=5)


#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=13)
ax.set_xlabel('#visualizations',fontsize=13)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=13)  
plt.yticks(fontsize=13)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('10','100','1000','10000' ) )
ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0]), ('no-opt, parallel','speculate','smartfuse'), loc = "upper left",prop={'size':14} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynparamviz.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/profiling_real.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
N = 2
ind = np.arange(N)  # the x locations for the groups
ind
width = 0.27       # the width of the bars
Similarity = [.4,9]
rects1 = ax.bar(ind,Similarity , width, color='r',align='center')
Representative= [1.5,45]
rects2 = ax.bar(ind+width,Representative, width, color='g',align='center')
Outlier= [2.2,58]
rects3 = ax.bar(ind+2*width,Outlier, width, color='b',align='center')
ax.set_ylabel('time(s)')
ax.set_xticks(ind+width)
ax.set_xticklabels( ('census-data', 'airline') )
ax.legend( (rects1[0], rects2[0],rects3[0]), ('Similarity', 'Representative', 'Outlier'),"upper left" )

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(10,6)
plt.savefig("profiling_real.pdf",bbox_inches='tight')

plt.show()


==> docs copy/scripts-new/profiling_syn.py <==
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

title1="Total time"
# x0=[1000,5000,10000,50000,100000]   
# x11=[322,359,319,2769,9207]
# x12=[279, 229, 268,385,931]
# x13=[401,443, 664,3231,12149]

x0=[1000,10000,50000,100000]   
x11=[322,319,2769,9207]
x12=[279, 268,385,931]
x13=[401,664,3231,12149]

title2="Computation Time"
# x0=[1000,5000,10000,50000,10000]   
# x21=40,106,89,2329,8868
# x22=51,35,45,103,165
# x23=42,126,187,2718,11479

x0=[1000,10000,50000,10000]   
x21=40,89,2329,8868
x22=51,45,103,165
x23=42,187,2718,11479

title3="Query Execution Time"
# x0=[1000,5000,10000,50000,10000]   
# x31=[280,253,230,440,339]
# x32=[220,194,223,282,766]
# x33=[360,317,478,513,671]

x0=[1000,10000,50000,10000]   
x31=[280,230,440,339]
x32=[220,223,282,766]
x33=[360,478,513,671]
                  
                  
index = [0,1,2,3]

figure=plt.figure()
plt.subplot(131)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x11, color='green', label='Representative',  lw=1.5, marker='o',mec='black', markevery=1,ms=10)
plt.plot(index, x12, color='red', label='Similarity',  lw=1.5, marker='x',mec='black', markevery=1,ms=10)
plt.plot(index, x13, color='blue', label='Outlier',  lw=1.5, marker='s',mec='black', markevery=1,ms=10)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(131).yaxis.labelpad = 0

plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(a)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')


plt.subplot(132)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x21, color='green', label='Representative',  lw=1.5, marker='o',mec='black', markevery=1,ms=2)
plt.plot(index, x22, color='red', label='Similarity',  lw=1.5, marker='x',mec='black', markevery=1,ms=2)
plt.plot(index, x23, color='blue', label='Outlier',  lw=1.5, marker='s',mec='black', markevery=1,ms=2)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(132).yaxis.labelpad = 0


plt.title(title2,y=0.8,fontsize=6)
plt.annotate('(b)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')


plt.subplot(133)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
Representative,=plt.plot(index, x31, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
Similarity,=plt.plot(index, x32, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
Outlier,=plt.plot(index, x33, color='blue', label='Outlier',  lw=.5, marker='s',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
#plt.yaxis.labelpad = 0
plt.subplot(133).yaxis.labelpad = 0


plt.title(title3,y=0.8,fontsize=6)
plt.annotate('(c)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')

plt.figlegend((Representative,Similarity,Outlier), ('Representative','Similarity','Outlier'),'upper left',prop={'size':6})

    
# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.5)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("profiling.pdf",bbox_inches='tight')



plt.show()




==> docs copy/scripts-new/queryopt-allalgos-realdata_20M2.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
singlegby = [4.2,4.2,4.2]
noopt = [17.4,11.5,17.6]
parallel = [10.3,8.5,11.5]
speculate =[7.1,6.9,8.5]
smartfuse =[5.4,5.5,6.2]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])


rects1 = ax.bar(ind,singlegby , width, color='y',align='center')
rects2 = ax.bar(ind+width,noopt, width, color='r',align='center')
rects3 = ax.bar(ind+2*width,parallel, width, color='b',align='center')
rects4 = ax.bar(ind+3*width,speculate, width, color='purple',align='center')
rects5 = ax.bar(ind+4*width,smartfuse, width, color='green',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=12)
ax.set_xlabel(' Queries',fontsize=12)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=11)  
plt.yticks(fontsize=11)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('Q1','Q2','Q3' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('singlegby','no-opt', 'parallel','speculate','smartfuse'), loc = "upper left",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/airlinetime.pdf",bbox_inches='tight')
#plt.show()



==> docs copy/scripts-new/roaring_vspostgres_real.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

ax=plt.subplot(121)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [18,2]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [14,6]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(s)',fontsize=12)
plt.yticks(fontsize=6) 
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% selectivity', '10% selectivity'),fontsize=7 )
plt.annotate('Airline', (0,0), (50, -20),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')




ax=plt.subplot(122)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [964,85]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [730,124]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(ms)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=8)  
plt.yticks(fontsize=6) 
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% selectivity', '10% selectivity'),fontsize=7  )
plt.annotate('CensusIncome', (0,0), (50, -20), fontsize=8 ,xycoords='axes fraction', textcoords='offset points', va='top')



ax.legend( (rects1[0], rects2[0]), ('roaring','postgresql'),fontsize=8 )

# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("roaringvspostgres_real.pdf",bbox_inches='tight')



plt.show()




==> docs copy/scripts-new/roaring_vspostgres_synthetic.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

title1="selectivity=100%"
x0=[20,100,10000,50000,100000]  
x11=[406,374,892,1357,1775]
x12=[232,626,1244,2407,3051]

title2="selectivity=10%"
x21=[115,126,151,258,282]
x22=[24,22,98,102,133]
                  
index = [0,1,2,3,4]

figure=plt.figure()
plt.subplot(131)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x11, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
plt.plot(index, x12, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 

plt.subplot(131).yaxis.labelpad = 0
plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(a)', (0,0), (35, -24),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')
#plt.legend(loc=0,prop={'size':8})
#plt.ylim(0,1);


plt.subplot(132)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
Postgresql,=plt.plot(index, x21, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
Roaring,=plt.plot(index, x22, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(132).yaxis.labelpad = 0
plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(b)', (0,0), (35, -24),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')



ax=plt.subplot(133)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [964,85]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [730,124]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(ms)',fontsize=5)
ax.yaxis.labelpad = 0
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% select.', '10% select.') ,fontsize=8)
plt.annotate('Census data', (0,0), (38, -20), fontsize=8,xycoords='axes fraction', textcoords='offset points', va='top')
plt.annotate('(c)', (0,0), (20, -20), fontsize=8,xycoords='axes fraction', textcoords='offset points', va='top')
plt.xticks(fontsize=8)  
plt.yticks(fontsize=6) 



ax.legend( (rects1[0], rects2[0]), ('roaring','postgresql'),'upper right',prop={'size':6} )

plt.figlegend((Postgresql,Roaring), ('Postgresq','Roaring'),'upper left',prop={'size':6})

# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.4)
fig.set_facecolor("white")
fig.set_size_inches(6,2)
plt.savefig("roaringvspostgres.pdf",bbox_inches='tight')



plt.show()




==> docs copy/scripts/errorvstime.py <==
import numpy as np
import matplotlib.pyplot as plt

fig = plt.figure()
ax = fig.add_subplot(111)
# the width of the bars

xnaive=[103.3333333,90,91.66666667,60,66.66666667,60,68.33333333, 83.33333333,80,63.33333333,55,73.33333333]
xcql=[263.3333333,125,133.3333333,83.33333333,101.6666667,86.66666667,111.6666667,116.6666667,88.33333333,63.33333333,81.66666667,133.3333333]
xbaseline=[165,255,127.5,172.5,157.5,97.5,240,135,157.5,127.5,240,195]
ynaive=[94.44444444,94.4,91.06666667,91.06666667,91.06666667, 77.73333333, 84.4,82.13333333, 79.93333333,84.4,68.8,84.4]
ycql=[99.2,79.2,99.2,99.2,94.2, 99.2,99.2,99.2,99.2,99.2,94.2,94.2]
ybaseline=[86.63333333,49.3,83.26666667,66.6,53.3,76.6,76.6,53.3,69.9,66.6,89.9,66.6]




naive=plt.scatter(xnaive,ynaive,color='g')
cql=plt.scatter(xcql,ycql,color='b')
baseline=plt.scatter(xbaseline,ybaseline,color='r')

ax.set_xlabel('time (ms)',fontsize=10)
ax.set_ylabel('accuracy%',fontsize=10)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=10)  
plt.yticks(fontsize=10)
plt.ylim(0,100)
ax.legend((naive,cql,baseline), ('zenvisage drag and drop interface','zenvisage custom query builder', 'Baseline'), loc = "lower right",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(4,2)
plt.savefig("../figs/accuracyvstime.pdf",bbox_inches='tight')
plt.show()


==> docs copy/scripts/optimisation11.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [245, 39, 21]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)



ax = fig.add_subplot(122)
values = [40,2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2]), ('NoOpT','Intra-Line','Inter-Task'),'upper right',prop={'size':10})
plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("opt_real1.pdf",bbox_inches='tight')


plt.show()

==> docs copy/scripts/optimisation12.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [220, 28, 14,10]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)





ax = fig.add_subplot(122)
values = [48, 4, 2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2],rects1[3]), ('NoOpT','Intra-Line','Intra-Task','Inter-Task'),'upper right',prop={'size':10})

plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)


plt.savefig("opt_real2.pdf",bbox_inches='tight')

plt.show()

==> docs copy/scripts/optimisation21.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [310,49,35]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)




ax = fig.add_subplot(122)
values = [50,3,1]

ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2]), ('NoOpT','Intra-Line','Inter-Task'),'upper right',prop={'size':10})
plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("opt_syn1.pdf",bbox_inches='tight')



plt.show()

==> docs copy/scripts/optimisation22.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [220,28,14,10]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)







ax = fig.add_subplot(122)
values = [42,4,2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2],rects1[3]), ('NoOpT','Intra-Line','Intra-Task','Inter-Task'),'upper right',prop={'size':10})

plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)


plt.savefig("opt_syn2.pdf",bbox_inches='tight')



plt.show()

==> docs copy/scripts/profiling_real.py <==
import numpy as np
import matplotlib.pyplot as plt

fig = plt.figure()
ax = fig.add_subplot(111)
N = 2
ind = np.arange(N)  # the x locations for the groups
ind
width = 0.27       # the width of the bars
Similarity = [.4,9]
rects1 = ax.bar(ind,Similarity , width, color='r',align='center')
Representative= [1.5,45]
rects2 = ax.bar(ind+width,Representative, width, color='g',align='center')
Outlier= [2.2,58]
rects3 = ax.bar(ind+2*width,Outlier, width, color='b',align='center')
ax.set_ylabel('time(s)')
ax.set_xticks(ind+width)
ax.set_xticklabels( ('census-data', 'airline') )
ax.legend( (rects1[0], rects2[0],rects3[0]), ('Similarity', 'Representative', 'Outlier'),"upper left" )

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(10,6)
plt.savefig("profiling_real.pdf",bbox_inches='tight')

plt.show()


==> docs copy/scripts/profiling_syn.py <==
import matplotlib.pyplot as plt

title1="Total time"
# x0=[1000,5000,10000,50000,100000]   
# x11=[322,359,319,2769,9207]
# x12=[279, 229, 268,385,931]
# x13=[401,443, 664,3231,12149]

x0=[1000,10000,50000,100000]   
x11=[322,319,2769,9207]
x12=[279, 268,385,931]
x13=[401,664,3231,12149]

title2="Computation Time"
# x0=[1000,5000,10000,50000,10000]   
# x21=40,106,89,2329,8868
# x22=51,35,45,103,165
# x23=42,126,187,2718,11479

x0=[1000,10000,50000,10000]   
x21=40,89,2329,8868
x22=51,45,103,165
x23=42,187,2718,11479

title3="Query Execution Time"
# x0=[1000,5000,10000,50000,10000]   
# x31=[280,253,230,440,339]
# x32=[220,194,223,282,766]
# x33=[360,317,478,513,671]

x0=[1000,10000,50000,10000]   
x31=[280,230,440,339]
x32=[220,223,282,766]
x33=[360,478,513,671]
                  
                  
index = [0,1,2,3]

figure=plt.figure()
plt.subplot(131)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x11, color='green', label='Representative',  lw=1.5, marker='o',mec='black', markevery=1,ms=10)
plt.plot(index, x12, color='red', label='Similarity',  lw=1.5, marker='x',mec='black', markevery=1,ms=10)
plt.plot(index, x13, color='blue', label='Outlier',  lw=1.5, marker='s',mec='black', markevery=1,ms=10)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(131).yaxis.labelpad = 0

plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(a)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')


plt.subplot(132)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x21, color='green', label='Representative',  lw=1.5, marker='o',mec='black', markevery=1,ms=2)
plt.plot(index, x22, color='red', label='Similarity',  lw=1.5, marker='x',mec='black', markevery=1,ms=2)
plt.plot(index, x23, color='blue', label='Outlier',  lw=1.5, marker='s',mec='black', markevery=1,ms=2)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(132).yaxis.labelpad = 0


plt.title(title2,y=0.8,fontsize=6)
plt.annotate('(b)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')


plt.subplot(133)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
Representative,=plt.plot(index, x31, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
Similarity,=plt.plot(index, x32, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
Outlier,=plt.plot(index, x33, color='blue', label='Outlier',  lw=.5, marker='s',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
#plt.yaxis.labelpad = 0
plt.subplot(133).yaxis.labelpad = 0


plt.title(title3,y=0.8,fontsize=6)
plt.annotate('(c)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')

plt.figlegend((Representative,Similarity,Outlier), ('Representative','Similarity','Outlier'),'upper left',prop={'size':6})

    
# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.5)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("profiling.pdf",bbox_inches='tight')



plt.show()




==> docs copy/scripts/roaring_vspostgres_real.py <==
import matplotlib.pyplot as plt
import numpy as np

ax=plt.subplot(121)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [18,2]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [14,6]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(s)',fontsize=12)
plt.yticks(fontsize=6) 
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% selectivity', '10% selectivity'),fontsize=7 )
plt.annotate('Airline', (0,0), (50, -20),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')




ax=plt.subplot(122)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [964,85]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [730,124]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(ms)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=8)  
plt.yticks(fontsize=6) 
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% selectivity', '10% selectivity'),fontsize=7  )
plt.annotate('CensusIncome', (0,0), (50, -20), fontsize=8 ,xycoords='axes fraction', textcoords='offset points', va='top')



ax.legend( (rects1[0], rects2[0]), ('roaring','postgresql'),fontsize=8 )

# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("roaringvspostgres_real.pdf",bbox_inches='tight')



plt.show()




==> docs copy/scripts/roaring_vspostgres_synthetic.py <==
import matplotlib.pyplot as plt
import numpy as np

title1="selectivity=100%"
x0=[20,100,10000,50000,100000]  
x11=[406,374,892,1357,1775]
x12=[232,626,1244,2407,3051]

title2="selectivity=10%"
x21=[115,126,151,258,282]
x22=[24,22,98,102,133]
                  
index = [0,1,2,3,4]

figure=plt.figure()
plt.subplot(131)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x11, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
plt.plot(index, x12, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 

plt.subplot(131).yaxis.labelpad = 0
plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(a)', (0,0), (35, -24),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')
#plt.legend(loc=0,prop={'size':8})
#plt.ylim(0,1);


plt.subplot(132)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
Postgresql,=plt.plot(index, x21, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
Roaring,=plt.plot(index, x22, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(132).yaxis.labelpad = 0
plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(b)', (0,0), (35, -24),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')



ax=plt.subplot(133)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [964,85]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [730,124]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(ms)',fontsize=5)
ax.yaxis.labelpad = 0
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% select.', '10% select.') ,fontsize=8)
plt.annotate('Census data', (0,0), (38, -20), fontsize=8,xycoords='axes fraction', textcoords='offset points', va='top')
plt.annotate('(c)', (0,0), (20, -20), fontsize=8,xycoords='axes fraction', textcoords='offset points', va='top')
plt.xticks(fontsize=8)  
plt.yticks(fontsize=6) 



ax.legend( (rects1[0], rects2[0]), ('roaring','postgresql'),'upper right',prop={'size':6} )

plt.figlegend((Postgresql,Roaring), ('Postgresq','Roaring'),'upper left',prop={'size':6})

# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.4)
fig.set_facecolor("white")
fig.set_size_inches(6,2)
plt.savefig("roaringvspostgres.pdf",bbox_inches='tight')



plt.show()




==> scripts-new/errorvstime.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
# the width of the bars

xnaive=[103.3333333,90,91.66666667,60,66.66666667,60,68.33333333, 83.33333333,80,63.33333333,55,73.33333333]
xcql=[263.3333333,125,133.3333333,83.33333333,101.6666667,86.66666667,111.6666667,116.6666667,88.33333333,63.33333333,81.66666667,133.3333333]
xbaseline=[165,255,127.5,172.5,157.5,97.5,240,135,157.5,127.5,240,195]
ynaive=[94.44444444,94.4,91.06666667,91.06666667,91.06666667, 77.73333333, 84.4,82.13333333, 79.93333333,84.4,68.8,84.4]
ycql=[99.2,79.2,99.2,99.2,94.2, 99.2,99.2,99.2,99.2,99.2,94.2,94.2]
ybaseline=[86.63333333,49.3,83.26666667,66.6,53.3,76.6,76.6,53.3,69.9,66.6,89.9,66.6]




naive=plt.scatter(xnaive,ynaive,color='g')
cql=plt.scatter(xcql,ycql,color='b')
baseline=plt.scatter(xbaseline,ybaseline,color='r')

ax.set_xlabel('time (ms)',fontsize=10)
ax.set_ylabel('accuracy%',fontsize=10)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=10)  
plt.yticks(fontsize=10)
plt.ylim(0,100)
ax.legend((naive,cql,baseline), ('zenvisage drag and drop interface','zenvisage custom query builder', 'Baseline'), loc = "lower right",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(4,2)
plt.savefig("../figs/accuracyvstime.pdf",bbox_inches='tight')
plt.show()


==> scripts-new/optimisation11.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [245, 39, 21]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)



ax = fig.add_subplot(122)
values = [40,2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2]), ('NoOpT','Intra-Line','Inter-Task'),'upper right',prop={'size':10})
plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("opt_real1.pdf",bbox_inches='tight')


plt.show()

==> scripts-new/optimisation12.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [220, 28, 14,10]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)





ax = fig.add_subplot(122)
values = [48, 4, 2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2],rects1[3]), ('NoOpT','Intra-Line','Intra-Task','Inter-Task'),'upper right',prop={'size':10})

plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)


plt.savefig("opt_real2.pdf",bbox_inches='tight')

plt.show()

==> scripts-new/optimisation21.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [310,49,35]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)




ax = fig.add_subplot(122)
values = [50,3,1]

ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2]), ('NoOpT','Intra-Line','Inter-Task'),'upper right',prop={'size':10})
plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("opt_syn1.pdf",bbox_inches='tight')



plt.show()

==> scripts-new/optimisation22.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [220,28,14,10]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)







ax = fig.add_subplot(122)
values = [42,4,2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2],rects1[3]), ('NoOpT','Intra-Line','Intra-Task','Inter-Task'),'upper right',prop={'size':10})

plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)


plt.savefig("opt_syn2.pdf",bbox_inches='tight')



plt.show()

==> scripts-new/optreal20m.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
noopt = [17.4,11.5,17.6]
parallel = [10.3,8.5,11.5]
speculate =[7.1,6.9,8.5]
smartfuse =[5.4,5.5,6.2]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])

rects1 = ax.bar(ind,noopt , width, color='red',align='center')
rects2 = ax.bar(ind+width,parallel, width, color='yellow',align='center')
rects3 = ax.bar(ind+2*width,speculate, width, color='b',align='center')
rects4 = ax.bar(ind+3*width,smartfuse, width, color='green',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=13)
ax.set_xlabel(' Queries',fontsize=13)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=13)  
plt.yticks(fontsize=13)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('Q1','Q2','Q3' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0]), ('no-opt', 'parallel','speculate','smartfuse'), loc = "upper center",prop={'size':11} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optreal20m.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/optreal20mbreakdown.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
smartfuse =[5.1,5.3,5.8]
computation =[.150,.100,.360]

#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])

rects1 = ax.bar(ind,smartfuse , width, color='orange',align='center')
rects2 = ax.bar(ind+width,computation, width, color='violet',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=12)
ax.set_xlabel('Queries',fontsize=12)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=11)  
plt.yticks(fontsize=11)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('Q1','Q2','Q3' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0]), ('data retreivel', 'processing'), loc = "upper left",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optreal20mbreakdown.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/optrealvaryingsizecol.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
singlegby = [0.05,0.3,3.4]
query1 =[0.5,0.8,6.2]
query2 =[0.5,1,6.2]
query3 =[0.6,1.2,8.3]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])

rects1 = ax.bar(ind,singlegby , width, color='red',align='center')
rects2 = ax.bar(ind+width,query1, width, color='yellow',align='center')
rects3 = ax.bar(ind+2*width,query2, width, color='b',align='center')
rects4 = ax.bar(ind+3*width,query3, width, color='green',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('#rows',fontsize=14)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('2M','20M','120M' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0]), ('singlegby', 'query1','query2','query3'), loc = "upper left",prop={'size':11} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optrealcoldataset.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/optrealvaryingsizerow.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
singlegby = [0.9,4.2,150]
query1 =[1.2,5.4,162]
query2 =[1.3,5.5,180]
query3 =[1.7,6.2,190]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])

rects1 = ax.bar(ind,singlegby , width, color='red',align='center')
rects2 = ax.bar(ind+width,query1, width, color='yellow',align='center')
rects3 = ax.bar(ind+2*width,query2, width, color='b',align='center')
rects4 = ax.bar(ind+3*width,query3, width, color='green',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('#rows',fontsize=14)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('2M','20M','120M' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0]), ('singlegby', 'query1','query2','query3'), loc = "upper left",prop={'size':12} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optrealrowdataset.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/optsyninmemvspushdown.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 4
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
zql = [3.247,3.807,5.305,5.889]
sql =[3.562,4.009,5.368,6.153]



#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['10','100','1000','10000']
#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, zql, color='g',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, sql, color='r', lw=2, marker='x',mec='black', markevery=1,ms=5)


#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=12)
ax.set_xlabel('#visualizations',fontsize=12)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=11)  
plt.yticks(fontsize=11)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('10','100','1000','10000' ) )
ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects2[0],rects1[0], ), ('sql','zql'), loc = "upper left",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynzqlvsql.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/optsyninmemvspushdown2.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 4
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
zql = [3.247,3.407,4.474,5.1,5.8]
sql =[3.312,3.524,6.368,12.8,40.3]



#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['10','50','500','1000','5000']
#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, zql, color='g',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, sql, color='r', lw=2, marker='x',mec='black', markevery=1,ms=5)


#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('#visualizations',fontsize=14)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('10','100','1000','10000' ) )
ax.set_xscale('log')
ax.set_xlim([0,2500])
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects2[0],rects1[0], ), ('sql','zql'), loc = "upper left",prop={'size':14} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynzqlvsqltwoloop.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/optsynparamchains.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 5
ind = np.arange(N)+1  # the x locations for the groups
ind

width = 0.15       # the width of the bars
noopt = [11.5,19,26,33,39]
parallel = [11.5,12.9,13.2,15.8,17.4]
speculate =[4.8,7.4,8.7,9.5,12.4]
smartfuse =[4.14,5.3,6.1,7.4,8.1]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['1','2','3','4','5']

#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, noopt, color='r',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, parallel, color='y', lw=2, marker='x',mec='black', markevery=1,ms=5)
rects3=ax.plot(index, speculate, color='b', lw=2, marker='x',mec='black', markevery=1,ms=5)
rects4=ax.plot(index, smartfuse, color='green', lw=2, marker='o',mec='black', markevery=1,ms=5)

#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('# chains of c-nodes and p-nodes',fontsize=13)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xticks(ind)
#ax.set_xticklabels( index )
#ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0]), ('no-opt','parallel','speculate','smartfuse'), loc = "upper left",prop={'size':12} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynparamchains.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/optsynparamnodes.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True


fig = plt.figure()
ax = fig.add_subplot(111)
N = 7
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
noopt = [2.85,6.74,8.4,10.6,11.5,13.7,15.4]
speculate =[2.85,3.64,3.93,4.26,4.8,6.3,7.9]
smartfuse =[2.85,3.17,3.22,3.95,4.14,4.9,5.2]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['1','2','3','4','5','8','10']



#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, noopt, color='r',  lw=2, marker='s',mec='black', markevery=2,ms=5)
rects2=ax.plot(index, speculate, color='b', lw=2, marker='x',mec='black', markevery=2,ms=5)
rects3=ax.plot(index, smartfuse, color='green', lw=2, marker='o',mec='black', markevery=2,ms=5)

#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=13)
ax.set_xlabel('#c-nodes and p-nodes in one chain',fontsize=13)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
#ax.set_xticks(ind+width)
#ax.set_xticklabels( index )
#ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0]), ('no-opt, parallel','speculate','smartfuse'), loc = "upper left",prop={'size':12} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynparamnodes.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/optsynparamtaskprocessor.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
N = 4
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
singleloop = [.001,.001,.005,.010,.072]
twoloopnop  =[.002,.005,.010,.640,1.300]
twoloopop =[.002,.005,.010,.430,.700]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['10','50','500','5000','25000']
#rects1 = ax.bar(ind,singleloop , width, color='y',align='center')
#rects2 = ax.bar(ind+width,twoloopnop, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,twoloopop, width, color='g',align='center')

rects1=ax.plot(index, singleloop, color='lightblue',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects3=ax.plot(index, twoloopop, color='orange', lw=2, marker='o',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, twoloopnop, color='brown', lw=2, marker='x',mec='black', markevery=1,ms=5)

#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=14)
ax.set_xlabel('#visualizations',fontsize=14)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=14)  
plt.yticks(fontsize=14)
ax.set_xlim([0,25000])
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('10','50','500','5000','25000' ) )
ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0],rects3[0], rects2[0]), ('single loop process','two loops-block optimized process','two loops-no opt process'), loc = "upper left",prop={'size':12} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
ax.set_xlim([0,25000])
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynparamtp.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/optsynparamviz.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
N = 4
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
noopt = [8.45,11.64,13.56,14.15]
speculate =[3.178,4.941,6.602,7.665]
smartfuse =[2.943,4.129,5.324,7.665]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])
index=['10','100','1000','10000']
#rects1 = ax.bar(ind,noopt , width, color='y',align='center')
#rects2 = ax.bar(ind+width,speculate, width, color='blue',align='center')
#rects3 = ax.bar(ind+2*width,smartfuse, width, color='g',align='center')

rects1=ax.plot(index, noopt, color='r',  lw=2, marker='s',mec='black', markevery=1,ms=5)
rects2=ax.plot(index, speculate, color='b', lw=2, marker='x',mec='black', markevery=1,ms=5)
rects3=ax.plot(index, smartfuse, color='green', lw=2, marker='o',mec='black', markevery=1,ms=5)


#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=13)
ax.set_xlabel('#visualizations',fontsize=13)
ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=13)  
plt.yticks(fontsize=13)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('10','100','1000','10000' ) )
ax.set_xscale('log')
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0]), ('no-opt, parallel','speculate','smartfuse'), loc = "upper left",prop={'size':14} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/optsynparamviz.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/profiling_real.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
N = 2
ind = np.arange(N)  # the x locations for the groups
ind
width = 0.27       # the width of the bars
Similarity = [.4,9]
rects1 = ax.bar(ind,Similarity , width, color='r',align='center')
Representative= [1.5,45]
rects2 = ax.bar(ind+width,Representative, width, color='g',align='center')
Outlier= [2.2,58]
rects3 = ax.bar(ind+2*width,Outlier, width, color='b',align='center')
ax.set_ylabel('time(s)')
ax.set_xticks(ind+width)
ax.set_xticklabels( ('census-data', 'airline') )
ax.legend( (rects1[0], rects2[0],rects3[0]), ('Similarity', 'Representative', 'Outlier'),"upper left" )

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(10,6)
plt.savefig("profiling_real.pdf",bbox_inches='tight')

plt.show()


==> scripts-new/profiling_syn.py <==
import matplotlib.pyplot as plt

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

title1="Total time"
# x0=[1000,5000,10000,50000,100000]   
# x11=[322,359,319,2769,9207]
# x12=[279, 229, 268,385,931]
# x13=[401,443, 664,3231,12149]

x0=[1000,10000,50000,100000]   
x11=[322,319,2769,9207]
x12=[279, 268,385,931]
x13=[401,664,3231,12149]

title2="Computation Time"
# x0=[1000,5000,10000,50000,10000]   
# x21=40,106,89,2329,8868
# x22=51,35,45,103,165
# x23=42,126,187,2718,11479

x0=[1000,10000,50000,10000]   
x21=40,89,2329,8868
x22=51,45,103,165
x23=42,187,2718,11479

title3="Query Execution Time"
# x0=[1000,5000,10000,50000,10000]   
# x31=[280,253,230,440,339]
# x32=[220,194,223,282,766]
# x33=[360,317,478,513,671]

x0=[1000,10000,50000,10000]   
x31=[280,230,440,339]
x32=[220,223,282,766]
x33=[360,478,513,671]
                  
                  
index = [0,1,2,3]

figure=plt.figure()
plt.subplot(131)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x11, color='green', label='Representative',  lw=1.5, marker='o',mec='black', markevery=1,ms=10)
plt.plot(index, x12, color='red', label='Similarity',  lw=1.5, marker='x',mec='black', markevery=1,ms=10)
plt.plot(index, x13, color='blue', label='Outlier',  lw=1.5, marker='s',mec='black', markevery=1,ms=10)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(131).yaxis.labelpad = 0

plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(a)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')


plt.subplot(132)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x21, color='green', label='Representative',  lw=1.5, marker='o',mec='black', markevery=1,ms=2)
plt.plot(index, x22, color='red', label='Similarity',  lw=1.5, marker='x',mec='black', markevery=1,ms=2)
plt.plot(index, x23, color='blue', label='Outlier',  lw=1.5, marker='s',mec='black', markevery=1,ms=2)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(132).yaxis.labelpad = 0


plt.title(title2,y=0.8,fontsize=6)
plt.annotate('(b)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')


plt.subplot(133)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
Representative,=plt.plot(index, x31, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
Similarity,=plt.plot(index, x32, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
Outlier,=plt.plot(index, x33, color='blue', label='Outlier',  lw=.5, marker='s',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
#plt.yaxis.labelpad = 0
plt.subplot(133).yaxis.labelpad = 0


plt.title(title3,y=0.8,fontsize=6)
plt.annotate('(c)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')

plt.figlegend((Representative,Similarity,Outlier), ('Representative','Similarity','Outlier'),'upper left',prop={'size':6})

    
# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.5)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("profiling.pdf",bbox_inches='tight')



plt.show()




==> scripts-new/queryopt-allalgos-realdata_20M2.py <==
import numpy as np
import matplotlib.pyplot as plt
plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

fig = plt.figure()
ax = fig.add_subplot(111)
N = 3
ind = np.arange(N)  # the x locations for the groups
ind

width = 0.15       # the width of the bars
singlegby = [4.2,4.2,4.2]
noopt = [17.4,11.5,17.6]
parallel = [10.3,8.5,11.5]
speculate =[7.1,6.9,8.5]
smartfuse =[5.4,5.5,6.2]
#BitmapRandom = np.power(10, [4.847455108,5.8348052,6.538560419,6.83966943,6.953612782])


rects1 = ax.bar(ind,singlegby , width, color='y',align='center')
rects2 = ax.bar(ind+width,noopt, width, color='r',align='center')
rects3 = ax.bar(ind+2*width,parallel, width, color='b',align='center')
rects4 = ax.bar(ind+3*width,speculate, width, color='purple',align='center')
rects5 = ax.bar(ind+4*width,smartfuse, width, color='green',align='center')
#rects5 = ax.bar(ind+4*width,BitmapRandom, width, color='r',align='center')
ax.set_ylabel('time (s)',fontsize=12)
ax.set_xlabel(' Queries',fontsize=12)
#ax.set_yscale('log')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=11)  
plt.yticks(fontsize=11)
ax.set_xticks(ind+width)
ax.set_xticklabels( ('Q1','Q2','Q3' ) )
#ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('no-opt', 'Two-Prong','Bitmap-Scan','Disk-Scan','Bitmap-Random '), loc = "upper left",prop={'size':8} )
ax.legend( (rects1[0], rects2[0],rects3[0],rects4[0],rects5[0]), ('singlegby','no-opt', 'parallel','speculate','smartfuse'), loc = "upper left",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,3.8)
plt.savefig("../figs/airlinetime.pdf",bbox_inches='tight')
#plt.show()



==> scripts-new/roaring_vspostgres_real.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

ax=plt.subplot(121)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [18,2]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [14,6]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(s)',fontsize=12)
plt.yticks(fontsize=6) 
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% selectivity', '10% selectivity'),fontsize=7 )
plt.annotate('Airline', (0,0), (50, -20),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')




ax=plt.subplot(122)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [964,85]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [730,124]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(ms)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=8)  
plt.yticks(fontsize=6) 
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% selectivity', '10% selectivity'),fontsize=7  )
plt.annotate('CensusIncome', (0,0), (50, -20), fontsize=8 ,xycoords='axes fraction', textcoords='offset points', va='top')



ax.legend( (rects1[0], rects2[0]), ('roaring','postgresql'),fontsize=8 )

# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("roaringvspostgres_real.pdf",bbox_inches='tight')



plt.show()




==> scripts-new/roaring_vspostgres_synthetic.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams['ps.useafm'] = True
plt.rcParams['pdf.use14corefonts'] = True
plt.rcParams['text.usetex'] = True

title1="selectivity=100%"
x0=[20,100,10000,50000,100000]  
x11=[406,374,892,1357,1775]
x12=[232,626,1244,2407,3051]

title2="selectivity=10%"
x21=[115,126,151,258,282]
x22=[24,22,98,102,133]
                  
index = [0,1,2,3,4]

figure=plt.figure()
plt.subplot(131)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x11, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
plt.plot(index, x12, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 

plt.subplot(131).yaxis.labelpad = 0
plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(a)', (0,0), (35, -24),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')
#plt.legend(loc=0,prop={'size':8})
#plt.ylim(0,1);


plt.subplot(132)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
Postgresql,=plt.plot(index, x21, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
Roaring,=plt.plot(index, x22, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(132).yaxis.labelpad = 0
plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(b)', (0,0), (35, -24),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')



ax=plt.subplot(133)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [964,85]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [730,124]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(ms)',fontsize=5)
ax.yaxis.labelpad = 0
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% select.', '10% select.') ,fontsize=8)
plt.annotate('Census data', (0,0), (38, -20), fontsize=8,xycoords='axes fraction', textcoords='offset points', va='top')
plt.annotate('(c)', (0,0), (20, -20), fontsize=8,xycoords='axes fraction', textcoords='offset points', va='top')
plt.xticks(fontsize=8)  
plt.yticks(fontsize=6) 



ax.legend( (rects1[0], rects2[0]), ('roaring','postgresql'),'upper right',prop={'size':6} )

plt.figlegend((Postgresql,Roaring), ('Postgresq','Roaring'),'upper left',prop={'size':6})

# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.4)
fig.set_facecolor("white")
fig.set_size_inches(6,2)
plt.savefig("roaringvspostgres.pdf",bbox_inches='tight')



plt.show()




==> scripts/errorvstime.py <==
import numpy as np
import matplotlib.pyplot as plt

fig = plt.figure()
ax = fig.add_subplot(111)
# the width of the bars

xnaive=[103.3333333,90,91.66666667,60,66.66666667,60,68.33333333, 83.33333333,80,63.33333333,55,73.33333333]
xcql=[263.3333333,125,133.3333333,83.33333333,101.6666667,86.66666667,111.6666667,116.6666667,88.33333333,63.33333333,81.66666667,133.3333333]
xbaseline=[165,255,127.5,172.5,157.5,97.5,240,135,157.5,127.5,240,195]
ynaive=[94.44444444,94.4,91.06666667,91.06666667,91.06666667, 77.73333333, 84.4,82.13333333, 79.93333333,84.4,68.8,84.4]
ycql=[99.2,79.2,99.2,99.2,94.2, 99.2,99.2,99.2,99.2,99.2,94.2,94.2]
ybaseline=[86.63333333,49.3,83.26666667,66.6,53.3,76.6,76.6,53.3,69.9,66.6,89.9,66.6]




naive=plt.scatter(xnaive,ynaive,color='g')
cql=plt.scatter(xcql,ycql,color='b')
baseline=plt.scatter(xbaseline,ybaseline,color='r')

ax.set_xlabel('time (ms)',fontsize=10)
ax.set_ylabel('accuracy%',fontsize=10)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=10)  
plt.yticks(fontsize=10)
plt.ylim(0,100)
ax.legend((naive,cql,baseline), ('zenvisage drag and drop interface','zenvisage custom query builder', 'Baseline'), loc = "lower right",prop={'size':8} )
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(4,2)
plt.savefig("../figs/accuracyvstime.pdf",bbox_inches='tight')
plt.show()


==> scripts/optimisation11.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [245, 39, 21]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)



ax = fig.add_subplot(122)
values = [40,2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2]), ('NoOpT','Intra-Line','Inter-Task'),'upper right',prop={'size':10})
plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("opt_real1.pdf",bbox_inches='tight')


plt.show()

==> scripts/optimisation12.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [220, 28, 14,10]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)





ax = fig.add_subplot(122)
values = [48, 4, 2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2],rects1[3]), ('NoOpT','Intra-Line','Intra-Task','Inter-Task'),'upper right',prop={'size':10})

plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)


plt.savefig("opt_real2.pdf",bbox_inches='tight')

plt.show()

==> scripts/optimisation21.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [310,49,35]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)




ax = fig.add_subplot(122)
values = [50,3,1]

ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2]), ('NoOpT','Intra-Line','Inter-Task'),'upper right',prop={'size':10})
plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("opt_syn1.pdf",bbox_inches='tight')



plt.show()

==> scripts/optimisation22.py <==
import numpy as np
import matplotlib.pyplot as plt

N = 3
ind = np.arange(N)  # the x locations for the groups
width = .35    # the width of the bars

fig = plt.figure()
ax = fig.add_subplot(121)
values = [220,28,14,10]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values, color='r')
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('time(s)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')
plt.setp( ax.get_xticklabels(), visible=False)







ax = fig.add_subplot(122)
values = [42,4,2,1]
ind = np.arange(len(values))
rects1 = ax.bar(ind, values,)
rects1[0].set_color('lightblue')
rects1[1].set_color('blue')
rects1[2].set_color('lightgreen')
rects1[3].set_color('darkgreen')
ax.set_ylabel('Count(SQL queries)')
ax.yaxis.labelpad = 0
plt.xticks(fontsize=12)  
plt.yticks(fontsize=12) 
#ax.set_xticks(ind+width)
#ax.set_xticklabels( ('NoOpT', 'IntraLineOpt','InterProcessOpt'),rotation=-8,fontsize=6,weight='bold')

plt.figlegend((rects1[0],rects1[1],rects1[2],rects1[3]), ('NoOpT','Intra-Line','Intra-Task','Inter-Task'),'upper right',prop={'size':10})

plt.setp( ax.get_xticklabels(), visible=False)

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)


plt.savefig("opt_syn2.pdf",bbox_inches='tight')



plt.show()

==> scripts/profiling_real.py <==
import numpy as np
import matplotlib.pyplot as plt

fig = plt.figure()
ax = fig.add_subplot(111)
N = 2
ind = np.arange(N)  # the x locations for the groups
ind
width = 0.27       # the width of the bars
Similarity = [.4,9]
rects1 = ax.bar(ind,Similarity , width, color='r',align='center')
Representative= [1.5,45]
rects2 = ax.bar(ind+width,Representative, width, color='g',align='center')
Outlier= [2.2,58]
rects3 = ax.bar(ind+2*width,Outlier, width, color='b',align='center')
ax.set_ylabel('time(s)')
ax.set_xticks(ind+width)
ax.set_xticklabels( ('census-data', 'airline') )
ax.legend( (rects1[0], rects2[0],rects3[0]), ('Similarity', 'Representative', 'Outlier'),"upper left" )

fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(10,6)
plt.savefig("profiling_real.pdf",bbox_inches='tight')

plt.show()


==> scripts/profiling_syn.py <==
import matplotlib.pyplot as plt

title1="Total time"
# x0=[1000,5000,10000,50000,100000]   
# x11=[322,359,319,2769,9207]
# x12=[279, 229, 268,385,931]
# x13=[401,443, 664,3231,12149]

x0=[1000,10000,50000,100000]   
x11=[322,319,2769,9207]
x12=[279, 268,385,931]
x13=[401,664,3231,12149]

title2="Computation Time"
# x0=[1000,5000,10000,50000,10000]   
# x21=40,106,89,2329,8868
# x22=51,35,45,103,165
# x23=42,126,187,2718,11479

x0=[1000,10000,50000,10000]   
x21=40,89,2329,8868
x22=51,45,103,165
x23=42,187,2718,11479

title3="Query Execution Time"
# x0=[1000,5000,10000,50000,10000]   
# x31=[280,253,230,440,339]
# x32=[220,194,223,282,766]
# x33=[360,317,478,513,671]

x0=[1000,10000,50000,10000]   
x31=[280,230,440,339]
x32=[220,223,282,766]
x33=[360,478,513,671]
                  
                  
index = [0,1,2,3]

figure=plt.figure()
plt.subplot(131)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x11, color='green', label='Representative',  lw=1.5, marker='o',mec='black', markevery=1,ms=10)
plt.plot(index, x12, color='red', label='Similarity',  lw=1.5, marker='x',mec='black', markevery=1,ms=10)
plt.plot(index, x13, color='blue', label='Outlier',  lw=1.5, marker='s',mec='black', markevery=1,ms=10)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(131).yaxis.labelpad = 0

plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(a)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')


plt.subplot(132)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x21, color='green', label='Representative',  lw=1.5, marker='o',mec='black', markevery=1,ms=2)
plt.plot(index, x22, color='red', label='Similarity',  lw=1.5, marker='x',mec='black', markevery=1,ms=2)
plt.plot(index, x23, color='blue', label='Outlier',  lw=1.5, marker='s',mec='black', markevery=1,ms=2)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(132).yaxis.labelpad = 0


plt.title(title2,y=0.8,fontsize=6)
plt.annotate('(b)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')


plt.subplot(133)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
Representative,=plt.plot(index, x31, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
Similarity,=plt.plot(index, x32, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
Outlier,=plt.plot(index, x33, color='blue', label='Outlier',  lw=.5, marker='s',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
#plt.yaxis.labelpad = 0
plt.subplot(133).yaxis.labelpad = 0


plt.title(title3,y=0.8,fontsize=6)
plt.annotate('(c)', (0,0), (35, -25), xycoords='axes fraction', textcoords='offset points', va='top')

plt.figlegend((Representative,Similarity,Outlier), ('Representative','Similarity','Outlier'),'upper left',prop={'size':6})

    
# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.5)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("profiling.pdf",bbox_inches='tight')



plt.show()




==> scripts/roaring_vspostgres_real.py <==
import matplotlib.pyplot as plt
import numpy as np

ax=plt.subplot(121)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [18,2]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [14,6]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(s)',fontsize=12)
plt.yticks(fontsize=6) 
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% selectivity', '10% selectivity'),fontsize=7 )
plt.annotate('Airline', (0,0), (50, -20),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')




ax=plt.subplot(122)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [964,85]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [730,124]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(ms)',fontsize=12)
ax.yaxis.labelpad = 0
plt.xticks(fontsize=8)  
plt.yticks(fontsize=6) 
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% selectivity', '10% selectivity'),fontsize=7  )
plt.annotate('CensusIncome', (0,0), (50, -20), fontsize=8 ,xycoords='axes fraction', textcoords='offset points', va='top')



ax.legend( (rects1[0], rects2[0]), ('roaring','postgresql'),fontsize=8 )

# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.3)
fig.set_facecolor("white")
fig.set_size_inches(5,2)
plt.savefig("roaringvspostgres_real.pdf",bbox_inches='tight')



plt.show()




==> scripts/roaring_vspostgres_synthetic.py <==
import matplotlib.pyplot as plt
import numpy as np

title1="selectivity=100%"
x0=[20,100,10000,50000,100000]  
x11=[406,374,892,1357,1775]
x12=[232,626,1244,2407,3051]

title2="selectivity=10%"
x21=[115,126,151,258,282]
x22=[24,22,98,102,133]
                  
index = [0,1,2,3,4]

figure=plt.figure()
plt.subplot(131)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
plt.plot(index, x11, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
plt.plot(index, x12, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 

plt.subplot(131).yaxis.labelpad = 0
plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(a)', (0,0), (35, -24),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')
#plt.legend(loc=0,prop={'size':8})
#plt.ylim(0,1);


plt.subplot(132)
plt.xticks(index, x0)
#plt.xticks(rotation=)
plt.xticks(fontsize=4, rotation=-8)
Postgresql,=plt.plot(index, x21, color='green', label='Representative',  lw=.5, marker='o',mec='black', markevery=2,ms=5)
Roaring,=plt.plot(index, x22, color='red', label='Similarity',  lw=.5, marker='x',mec='black', markevery=2,ms=5)
plt.xlabel('No .of Groups',fontsize=6)
plt.ylabel('time(ms)',fontsize=7)
plt.xticks(fontsize=6)  
plt.yticks(fontsize=7) 
plt.subplot(132).yaxis.labelpad = 0
plt.title(title1,y=0.8,fontsize=6)
plt.annotate('(b)', (0,0), (35, -24),fontsize=8, xycoords='axes fraction', textcoords='offset points', va='top')



ax=plt.subplot(133)
N = 2
ind = np.arange(N)  # the x locations for the groups
width = 0.27       # the width of the bars
roaring = [964,85]
rects1 = ax.bar(ind, roaring, width, color='g',align='center')
postgres= [730,124]
rects2 = ax.bar(ind+width,postgres, width, color='r',align='center')
ax.set_ylabel('time(ms)',fontsize=5)
ax.yaxis.labelpad = 0
ax.set_xticks(ind+width)
ax.set_xticklabels( ('100% select.', '10% select.') ,fontsize=8)
plt.annotate('Census data', (0,0), (38, -20), fontsize=8,xycoords='axes fraction', textcoords='offset points', va='top')
plt.annotate('(c)', (0,0), (20, -20), fontsize=8,xycoords='axes fraction', textcoords='offset points', va='top')
plt.xticks(fontsize=8)  
plt.yticks(fontsize=6) 



ax.legend( (rects1[0], rects2[0]), ('roaring','postgresql'),'upper right',prop={'size':6} )

plt.figlegend((Postgresql,Roaring), ('Postgresq','Roaring'),'upper left',prop={'size':6})

# plt.tight_layout(pad=0.4, w_pad=0.5, h_pad=1.0)
# plt.tight_layout()
fig = plt.gcf()
fig.subplots_adjust(hspace=.25, wspace=0.4)
fig.set_facecolor("white")
fig.set_size_inches(6,2)
plt.savefig("roaringvspostgres.pdf",bbox_inches='tight')



plt.show()



